Instance reducibility and Weihrauch degrees

We identify a notion of reducibility between predicates, called instance reducibility, which commonly appears in reverse constructive mathematics. The notion can be generally used to compare and classify various principles studied in reverse constructive mathematics (formal Church's thesis, Brouwer's Continuity principle and Fan theorem, Excluded middle, Limited principle, Function choice, Markov's principle, etc.). We show that the instance degrees form a frame, i.e., a complete lattice in which finite infima distribute over set-indexed suprema. They turn out to be equivalent to the frame of upper sets of truth values, ordered by the reverse Smyth partial order. We study the overall structure of the lattice: the subobject classifier embeds into the lattice in two different ways, one monotone and the other antimonotone, and the $\lnot\lnot$-dense degrees coincide with those that are reducible to the degree of Excluded middle. We give an explicit formulation of instance degrees in a relative realizability topos, and call these extended Weihrauch degrees, because in Kleene-Vesley realizability the $\lnot\lnot$-dense modest instance degrees correspond precisely to Weihrauch degrees. The extended degrees improve the structure of Weihrauch degrees by equipping them with computable infima and suprema, an implication, the ability to control access to parameters and computation of results, and by generally widening the scope of Weihrauch reducibility.

==> anc/instance.v <==
(* Formalization of basic facts about instance degrees in Coq.

   We formalize the following facts:

   1. Instance reducibilities form a bounded distributive lattice.
   2. Instance reducibilities are equialent to the reverse Smyth preorder on P(Ω).
   3. Simplified definition of infima for bases.
   4. Instance reducibilities form a complete Heyting algebra.
   5. Antimonotone and monotone embeddings of Ω into instance degrees.
   6. The monotone embedding of Ω into instance degrees.
   7. Instance degrees trivialize if excluded middle holds.
   8. Basic facts about ¬¬-dense predicates and the degree of excluded middle.
   9. An experimental section about j-dense predicates (not related to the paper).
*)

Require Import Coq.Unicode.Utf8_core.

(* We shall use propositional extensionality, which must be postulated
   separately in Coq.  *)
Axiom propext: ∀ (p q : Prop), (p ↔ q) → p = q.

(* Definition of a predicate as a structure with two components: a carrier set and a predicate on it. *)
Structure Predicate :=
  { carrier : Type
  ; predicate :> carrier → Prop
  }.

(* An in habited subset of A is repreented by a propositional
   function and the existence of a witness. *)
Structure InhabitedSubset (A : Type) :=
  { subset :> A → Prop
  ; inhabited : exists x, subset x
  }.

Arguments subset {_} _ _.
Arguments inhabited {_} _.

(* Definition of instance reducibility. *)
Definition ileq (P Q : Predicate) :=
  ∀ x, exists y, Q y → P x.

(* We use notation ≤ for instance reducibility. *)
Infix "≤ᴵ" := (ileq) (at level 40).

(* Instance equivalence *)
Definition iequiv (P Q : Predicate) :=
  P ≤ᴵ Q ∧ Q ≤ᴵ P.

(* We use notation ≡ᴵ for instance equivalence (logical equivalence is ↔ in Coq). *)
Notation "P ≡ᴵ Q" := (iequiv P Q) (no associativity, at level 80).

(* Instance reducibilities are reflexive and transitive. *)
Proposition ileq_refl (P : Predicate) : P ≤ᴵ P.
Proof.
  intro x; now exists x.
Qed.

Proposition ileq_tran (P Q R : Predicate) : P ≤ᴵ Q → Q ≤ᴵ R → P ≤ᴵ R.
Proof.
  intros G H x.
  destruct (G x) as [y ?].
  destruct (H y) as [z ?].
  exists z; tauto.
Qed.

(* Pulling a predicate Q back along a map f *)
Definition inv {A : Type} {Q} (f : A → carrier Q) := {|
  carrier := A ;
  predicate := (fun x => Q (f x))
|}.

(* The universal quantification of a predicate along a map f. *)
Definition all {P} {B : Type}  (f : carrier P → B) :=
  {| carrier := B
   ; predicate := (fun y => ∀ x, f x = y → P x)
  |}.

(* The existential quantification of a predicate along a map f. *)
Definition exi {P} {B : Type}  (f : carrier P → B) := {|
  carrier := B ;
  predicate := (fun y => exists x, f x = y ∧ P x)
|}.

(* Lemmas about inv, exi and all. *)
Lemma inv_ileq (A : Type) (Q : Predicate) (f : A → carrier Q) :
  inv f ≤ᴵ Q.
Proof.
  intro x.
  now exists (f x).
Qed.

Lemma all_igeq (P : Predicate) (B : Type) (f : carrier P → B) :
  P ≤ᴵ all f.
Proof.
  intro x.
  exists (f x).
  auto.
Qed.

Definition surjective {X} {Y} (f : X → Y) :=
  ∀ y, exists x, f x = y.

Lemma inv_igeq (A : Type) (Q : Predicate) (f : A → carrier Q) :
  surjective f → Q ≤ᴵ inv f.
Proof.
  intros H y.
  destruct (H y) as [x G].
  exists x.
  simpl.
  now rewrite G.
Qed.

Lemma exi_ileq (P : Predicate) (B : Type) (f : carrier P → B) :
  surjective f → exi f ≤ᴵ P.
Proof.
  intros H x.
  destruct (H x) as [y G].
  exists y.
  intro K.
  now exists y.
Qed.

Section Smallness.
  (* We show that the instance degrees are equivalent to the small
     frame of subsets of Prop, ordered by the Smyth order (actually,
     it is the reverse Smyth order). *)

  Definition Smyth := Prop → Prop.
  Definition sleq (S T : Smyth) := ∀ x, S x → exists y, T y ∧ (y → x).

  Infix "<<" := sleq (at level 20).

  Lemma sleq_refl S : S << S.
  Proof.
    intros x xS.
    now exists x.
  Qed.

  Lemma sleq_tran S T U : S << T → T << U → S << U.
  Proof.
    intros ST TU x Sx.
    destruct (ST x Sx) as [y [Ty yx]].
    destruct (TU y Ty) as [z [Uz zy]].
    exists z ; tauto.
  Qed.

  (* Complete preorder on Smyth. *)

  Definition sSup {I : Type} (T : I → Smyth) : Smyth :=
    fun p => exists i, T i p.

  Lemma sSup_upper {I : Type} (T : I → Smyth) (j : I) : T j << sSup T.
  Proof.
    intros p Tjp.
    exists p.
    split.
    - now exists j.
    - easy.
  Qed.

  Lemma sSup_elim {I : Type} (T : I → Smyth) (S : Smyth) :
    (∀ i, T i << S) → sSup T << S.
  Proof.
    intros TiS p [j Tjp].
    now apply (TiS j).
  Qed.

  Definition sInf {I : Type} (T : I → Smyth) : Smyth :=
    fun p => ∀ i, exists q, (T i q) ∧ (q → p).

  Lemma sInf_lower {I : Type} (T : I → Smyth) (j : I) : sInf T << T j.
  Proof.
    intros p sInfTp.
    apply sInfTp.
  Qed.

  Lemma sInf_elim {I : Type} (T : I → Smyth) (S : Smyth) :
     (∀ i, S << T i) → S << sInf T.
  Proof.
    intros ST p Sp.
    exists p.
    split.
    - intro i.
      apply (ST i p Sp).
    - easy.
  Qed.

  (* Conjunction and implication. *)
  Definition sinf (T S : Smyth) : Smyth :=
    fun p => (exists q, T q ∧ (q → p)) ∧ (exists q, S q ∧ (q → p)).

  Lemma sinf_lower1 (T S : Smyth) : sinf S T << S.
  Proof.
    now intros p [? ?].
  Qed.

  Lemma sinf_lower2 (T S : Smyth) : sinf S T << T.
  Proof.
    now intros p [? ?].
  Qed.

  Lemma sinf_elim (T S U : Smyth) :
    U << S → U << T → U << sinf S T.
  Proof.
    intros US UT p Up.
    exists p.
    split.
    - split.
      + now apply US.
      + now apply UT.
    - tauto.
  Qed.

  Definition simply (S T : Smyth) : Smyth :=
    fun p => ∀ q, S q → exists r, T r ∧ (r → p ∨ q).

  Lemma simply_is_imply (S T U : Smyth) :
    sinf S T << U ↔ S << simply T U.
  Proof.
    split.
    - intros STU p Sp.
      exists p.
      split.
      + intros q Tq.
        apply(STU (p ∨ q)).
        split.
        * exists p ; tauto.
        * exists q ; tauto.
      + tauto.
    - intros STU p [[q [Sq qp]] [r [Tr rp]]].
      destruct (STU q Sq) as [s [TUs sq]].
      destruct (TUs r Tr) as [u [Uu uq]].
      exists u.
      split.
      + assumption.
      + tauto.
  Qed.

  (* Equivalence of Smyth with instance reducibility. *)

  Definition toSmyth (P : Predicate) : Smyth := fun q  => exists x, P x ↔ q.

  Lemma toSmyth_monotone (P Q : Predicate) : P ≤ᴵ Q → toSmyth P << toSmyth Q.
  Proof.
    intros P_le_Q q [x Px_q].
    destruct (P_le_Q x) as [y Qy_Px].
    exists (Q y) ; split.
    - now exists y.
    - tauto.
  Qed.

  Definition fromSmyth (S : Smyth) : Predicate :=
    {| carrier := { q : Prop & S q }
     ; predicate := @projT1 _ _
    |}.

  Lemma fromSmyth_monotone (S T : Smyth) : S << T → fromSmyth S ≤ᴵ fromSmyth T.
  Proof.
    intros S_le_T [q Sq].
    unfold fromSmyth in * |- *; simpl in * |- *.
    destruct (S_le_T q Sq) as [r [Tr r_q]].
    now exists (existT _ r Tr).
  Qed.

  Theorem toSmyth_fromSmyth (S : Smyth) : ∀ q, toSmyth (fromSmyth S) q ↔ S q.
  Proof.
    intros q.
    split.
    - intros [[r Sr] H].
      now destruct (propext _ _ H).
    - intro Sq.
      now exists (existT _ q Sq).
  Qed.

  Theorem fromSmyth_toSmyth (S : Smyth) : ∀ P, fromSmyth (toSmyth P) ≡ᴵ P.
  Proof.
    split.
    - intros [q [x [Px_q q_Px]]].
      exists x.
      intro Px.
      now apply Px_q.
    - intro x.
      now eexists (existT _ (P x) _).
      Unshelve.
      now exists x.
  Qed.

End Smallness.

Section LatticeStructure.
  (* The lattice structure of instance degrees. *)

  (* The smallest degree *)
  Definition ibot : Predicate :=
    {| carrier := Empty_set
     ; predicate := (fun x => False)
    |}.

  Proposition ibot_smallest : ∀ P, ibot ≤ᴵ P.
  Proof.
    intros ? x.
    elim x.
  Qed.

  (* The largest degree *)
  Definition itop : Predicate :=
    {|
      carrier := unit ;
      predicate := (fun x => False)
    |}.

  Proposition itop_greatest : ∀ P, P ≤ᴵ itop.
  Proof.
    intros P x.
    exists tt.
    unfold itop; simpl.
    tauto.
  Qed.

  (* A predicate is at the top when it has a counter-example. *)
  Proposition when_itop (P : Predicate) :
    (exists x, ¬ P x) ↔ itop ≤ᴵ P.
  Proof.
    split.
    - intros [x H] ?.
      exists x.
      auto.
    - intro H.
      destruct (H tt) as [y G].
      exists y.
      exact G.
  Qed.

  (* Supremum of two predicates *)
  Definition isup P Q :=
    {|
      carrier := carrier P + carrier Q ;
      predicate := (fun z => match z with
                               | inl x => P x
                               | inr y => Q y
                             end)
    |}.

  Infix "⊔" := (isup) (at level 30).

  Proposition isup_upperl P Q : P ≤ᴵ P ⊔ Q.
  Proof.
    intro x.
    exists (inl x).
    auto.
  Qed.

  Proposition isup_upperr P Q : Q ≤ᴵ P ⊔ Q.
  Proof.
    intro y.
    exists (inr y).
    auto.
  Qed.

  Proposition isup_elim P Q R : P ≤ᴵ R → Q ≤ᴵ R → P ⊔ Q ≤ᴵ R.
  Proof.
    intros G H x.
    destruct x as [u|v].
    - destruct (G u) as [y ?].
      exists y.
      auto.
    - destruct (H v) as [z ?].
      exists z.
      auto.
  Qed.

  (* Infimum of two predicates. *)
  Definition iinf P Q :=
    {|
      carrier := carrier P * carrier Q ;
      predicate := (fun z => P (fst z) ∨ Q (snd z))
    |}.

  Infix "⊓" := (iinf) (at level 30).

  Proposition iinf_lowerl P Q : P ⊓ Q ≤ᴵ P.
  Proof.
    intros [x ?].
    exists x.
    intro; left; auto.
  Qed.

  Proposition iinf_lowerr P Q : P ⊓ Q ≤ᴵ Q.
  Proof.
    intros [? y].
    exists y.
    intro; right; auto.
  Qed.

  Proposition iinf_elim P Q R : R ≤ᴵ P → R ≤ᴵ Q → R ≤ᴵ P ⊓ Q.
  Proof.
    intros G H x.
    destruct (G x) as [y ?].
    destruct (H x) as [z ?].
    exists (y, z).
    intros [?|?]; auto.
  Qed.

  (* The distrivutivity law. *)
  Proposition distributivity (P Q R : Predicate) :
    (P ⊔ Q) ⊓ R ≡ᴵ (P ⊓ R) ⊔ (Q ⊓ R).
  Proof.
    split.
    - intros [[x|y] z].
      + now exists (inl (x, z)).
      + now exists (inr (y, z)).
    - intros [[x z]|[y z]].
      + now exists (inl x, z).
      + now exists (inr y, z).
  Qed.

  (* Implication. *)
  Definition iimply (P Q : Predicate) : Predicate :=
    {| carrier := { p : Prop | ∀ x, exists y, Q y → P x ∨ p }
     ; predicate := @proj1_sig _ _
    |}.

  Definition iimply_is_imply (P Q R : Predicate) :
    P ⊓ Q ≤ᴵ R ↔ P ≤ᴵ iimply Q R.
  Proof.
    split.
    - intros PQR x.
      assert (H : ∀ y, exists z, R z → Q y ∨ P x).
      { intros y.
        destruct (PQR (x, y)) as [z H].
        exists z.
        simpl in H ; tauto. }
      now exists (exist _ (P x) H).
    - intros PQR [x y].
      destruct (PQR x) as [[p G] H].
      destruct (G y) as [z K].
      exists z.
      intro Rz.
      destruct (K Rz).
      + now right.
      + left.
        now apply H.
  Qed.

  Definition iSup {I : Type} (P : I → Predicate) :=
    {| carrier := { i : I & carrier (P i) } ;
       predicate := (fun u => match u with
                               | existT _ i x => P i x
                             end) |}.

  Proposition iSup_lower (I : Type) (P : I → Predicate) (i : I) :
    P i ≤ᴵ iSup P.
  Proof.
    intro x.
    now exists (existT _ i x).
  Qed.

  Proposition iSup_elim (I : Type) (P : I → Predicate) (Q : Predicate) :
    (∀ i, P i ≤ᴵ Q) → iSup P ≤ᴵ Q.
  Proof.
    intros H [j x].
    destruct (H j x) as [y ?].
    now exists y.
  Qed.

  Proposition Distributivity (I : Type) (P : I → Predicate) (Q : Predicate) :
    Q ⊓ iSup P ≡ᴵ iSup (fun i => Q ⊓ P i).
  Proof.
    split.
    - intros [y [i x]].
      now exists (existT _ i (y, x)).
    - intros [i [y x]].
      now exists (y, existT _ i x).
  Qed.
End LatticeStructure.

(* Reintroduce infix notation outsude the section. *)
Infix "⊓" := iinf (at level 30).
Infix "⊔" := isup (at level 30).


Section ParameterizedPredicates.

(* The parameterized version of a predicate. *)
Definition param (P : Predicate) (A : Type) :=
  {|
    carrier := A → carrier P ;
    predicate := (fun f => ∀ x, P (f x))
  |}.

(* To check we got things right, we prove that P ≤ᴵ param Q bool means that we
   get to use two instances of Q in a reduction. *)
Lemma param_bool (P Q : Predicate) :
  P ≤ᴵ param Q bool ↔ ∀ x, exists y1 y2, Q y1 ∧ Q y2 → P x.
Proof.
  split.
  - intros H x.
    destruct (H x) as [f G].
    exists (f false), (f true).
    intros [K1 K2].
    apply G.
    now intros [|].
  - intros H x.
    destruct (H x) as [y1 [y2 G]].
    exists (fun b => match b with false => y1 | true => y2 end).
    intro b.
    apply G.
    split.
    + apply (b false).
    + apply (b true).
  Qed.

(* Here is a dependent version of base which we will actually use. *)
Definition is_base (A : Type) :=
  ∀ (B : A → Type) (R : ∀ a, B a → Prop),
    (∀ x, exists y, R x y) → exists f, ∀ x, R x (f x).

(* We verify that the dependent version of base is equivalent to
   the non-dependent one that is usually used. *)
Lemma is_base_nondep (A : Type) :
  is_base A ↔ ∀ (B : Type) (R : A → B → Prop),
                  (∀ x, exists y, R x y) → exists f, ∀ x, R x (f x).
Proof.
  split.
  - intros H B R g.
    destruct (H (fun _ => B) R g) as [f ?].
    now exists f.
  - intros H B R g.
    pose (B' := sigT B).
    pose (R' := fun a u => a = projT1 u ∧ R (projT1 u) (projT2 u)).
    pose (G := H B' R').
    assert (T : ∀ a, exists u, R' a u).
    + intro a.
      destruct (g a) as [y ?].
      now exists (existT _ a y).
    + destruct (H B' R' T) as [f K].
      exists (fun a => match K a with conj e _ =>
                         eq_rect _ B (projT2 (f a)) a (eq_sym e)
                       end).
      intro a.
      destruct (K a) as [K1 K2].
      rewrite K1; exact K2.
  Qed.

Definition presentation_axiom :=
  ∀ (A : Type), exists (B : Type), exists f : B → A, is_base B ∧ surjective f.

(* If the presentation axiom holds then every predicate is equivalent to
   one on a base. *)
Proposition iiequiv_base (P : Predicate) :
  presentation_axiom → exists Q, is_base (carrier Q) ∧ P ≡ᴵ Q.
Proof.
  intro PA.
  destruct (PA (carrier P)) as [B [f [H ?]]].
  exists (inv f).
  split.
  - apply H.
  - split.
    + now apply inv_igeq.
    + now apply inv_ileq.
Qed.

End ParameterizedPredicates.


Section CompleteLattice.

(* The complete lattice structure of instance predicates. *)

Definition singleton {A} (x : A) := {|
  subset := fun y => x = y ;
  inhabited := ex_intro _ x (eq_refl x)
|}.

Definition iInf {I : Type} (P : I → Predicate) :=
  {|
    carrier := (∀ i : I, InhabitedSubset (carrier (P i))) ;
    predicate := (fun R => exists i x, (R i) x ∧ P i x)
  |}.

Proposition iInf_lower (I : Type) (P : I → Predicate) :
  ∀ j, iInf P ≤ᴵ P j.
Proof.
  intros j R.
  pose (S := R j).
  destruct (inhabited S) as [y H].
  exists y.
  intros ?.
  now exists j, y.
Qed.

Section iInf_elimination.

  Variable I : Type.
  Variable P : I → Predicate.
  Variable Q : Predicate.
  Variable H : ∀ i, Q ≤ᴵ P i.

  Let R (z : carrier Q) : ∀ i : I, InhabitedSubset (carrier (P i)).
  Proof.
    intro i.
    exists (fun x => P i x → Q z).
    destruct (H i z) as [x G].
    now exists x.
  Defined.

  Proposition iInf_elim : Q ≤ᴵ iInf P.
  Proof.
    intro z.
    exists (R z).
    intros [i [x [G1 G2]]].
    now apply G1.
  Qed.

End iInf_elimination.


(* If we index by a base then we can have a simpler definition. *)
Definition iInfBase {I : Type} (P : I → Predicate) :=
  {|
    carrier := (∀ i, carrier (P i)) ;
    predicate := (fun f => exists i, P i (f i))
  |}.

Definition choice_fun {I : Type} (P : I → Type) (f : ∀ i, InhabitedSubset (P i)) :
  is_base I → exists (c : ∀ i, P i), ∀ i, f i (c i).
Proof.
  intro B.
  apply B.
  intro i.
  apply (f i).
Defined.

Proposition iInf_below_iInfBase (I : Type) (P : I → Predicate) :
  is_base I → iInf P ≤ᴵ iInfBase P.
Proof.
  intros B f.
  destruct (choice_fun (fun i => carrier (P i)) f B) as [g G].
  exists g.
  intros [i H].
  now exists i, (g i).
Qed.

Proposition iInfBase_below_iInf (I : Type) (P : I → Predicate) :
  iInfBase P ≤ᴵ iInf P.
Proof.
  intros f.
  exists (fun i => singleton (f i)).
  intros [i [x [G ?]]].
  exists i.
  now rewrite G.
Qed.

(* And therefore iInfBase and iInf are equivalent on a base. *)
Proposition iInf_equiv_iInfBase (I : Type) (P : I → Predicate) :
  is_base I → iInf P ≡ᴵ iInfBase P.
Proof.
  split.
  - now apply iInf_below_iInfBase.
  - apply iInfBase_below_iInf.
Qed.

End CompleteLattice.

Section ReindexInfSup.
(* We can also prove (the expected) result that reindexing along
   a surjective map does not change an infimum and a supremum. *)

  Variable I J : Type.
  Variable f : J → I.
  Variable P : I → Predicate.
  Variable SF: surjective f.

  Let Q := fun j => P (f j).

  (* First we deal with suprema, which are easier. *)
  Proposition iSup_reindex : iSup P ≡ᴵ iSup Q.
  Proof.
    split.
    - intros [i x].
      destruct (SF i) as [j E].
      exists (existT _ j (eq_rect i (fun i => carrier (P i)) x (f j) (eq_sym E))).
      intro H.
      destruct E.
      exact H.
    - intros [j y].
      now exists (existT _ (f j) y).
  Qed.

  (* Now we work on reindexing of infima. *)

  (* Auxiliary definition needed below *)
  Let S (R : carrier (iInf Q)) (i : I) : InhabitedSubset (carrier (P i)).
  Proof.
    exists (fun x : carrier (P i) =>
              exists j (e : f j = i), R j (eq_rect i (fun i => carrier (P i)) x (f j) (eq_sym e))).
    destruct (SF i) as [j E].
    destruct (inhabited (R j)) as [z H].
    pose (x := eq_rect (f j) (fun i => carrier (P i)) z i E).
    exists x, j, E.
    destruct E; simpl.
    exact H.
  Defined.

  Proposition iInf_reindex : iInf P ≡ᴵ iInf Q.
  Proof.
    split.
    - intro R.
      exists (fun j => {| subset := (fun y => R (f j) y) ;
                          inhabited := (inhabited (R (f j))) |}).
      intros [i [x ?]].
      now exists (f i), x.
  - intro R.
    pose (T := S R).
    exists T.
    intros [i [x [[j [E G1]] G2]]].
    exists j, (eq_rect i (fun i : I => carrier (P i)) x (f j) (eq_sym E)).
    destruct E; simpl in * |- *; auto.
  Qed.

End ReindexInfSup.

Section AntimonotoneTruthValueEmbedding.
   (* The antimonotone embedding of truth values into instance degrees. *)

  (* The embedding maps a proposition p to the predicate p on the unit. *)
  Definition E (p : Prop) :=
    {| carrier := unit ;
       predicate := (fun _ => p)
    |}.

  (* It is an antimonotone embedding. *)
  Lemma E_antimonotone (p q : Prop) :
    (p → q) ↔ E q ≤ᴵ E p.
  Proof.
    split.
    - intros ? ?.
      now exists tt.
    - intros H u.
      destruct (H tt) as [[] G].
      now apply G.
  Qed.

  Lemma E_False : itop ≡ᴵ E False.
  Proof.
    split.
    - intros ?.
      now exists tt.
    - apply itop_greatest.
  Qed.

  Lemma E_disj (p q : Prop) :
    E (p ∨ q) ≡ᴵ E p ⊓ E q.
  Proof.
    split.
    - intros ?.
      now exists (tt, tt).
    - intros ?.
      now exists tt.
  Qed.

  Lemma E_exists (I : Type) (p : I → Prop) :
    E (exists i, p i) ≡ᴵ iInf (fun i => E (p i)).
  Proof.
    split.
    - intros [].
      exists (fun i => singleton tt).
      intros [i [x [G1 G2]]].
      now exists i.
    - intros R.
      exists tt.
      intros [i ?].
      exists i, tt.
      split ; auto.
      now destruct (R i) as [? [[] ?]].
  Qed.

  Lemma when_above_ETrue (P : Predicate) :
    E True ≤ᴵ P ↔ exists x : carrier P, True.
  Proof.
    split.
    - intro H.
      destruct (H tt) as [x ?].
      now exists x.
    - intros [x _] [].
      now exists x.
  Qed.

  Lemma supE_below_Emeet (p q : Prop) :
    E p ⊔ E q ≤ᴵ E (p ∧ q).
  Proof.
    intros [[]|[]]; exists tt; simpl; tauto.
  Qed.

  Lemma Emeet_below_supE (p q : Prop) :
    (p → q) ∨ (q → p) ↔ E (p ∧ q) ≤ᴵ E p ⊔ E q.
  Proof.
    split.
    - intros [H|G] [].
      + exists (inl tt) ; simpl ; tauto.
      + exists (inr tt) ; simpl ; tauto.
    - intro H.
      destruct (H tt) as [[[]|[]] G] ; simpl in G ; tauto.
  Qed.

  Lemma infE_below_Eall (A : Type) (p : A → Prop) :
    iSup (fun x => E (p x)) ≤ᴵ E (∀ x, p x).
  Proof.
    intros [x []].
    exists tt.
    intro G.
    apply (G x).
  Qed.

  (* Drinker's paradox! *)
  Lemma Eall_below_infE (A : Type) (p : A → Prop) :
    (exists y, p y → ∀ x, p x) ↔
    E (∀ x, p x) ≤ᴵ iSup (fun x => E (p x)).
  Proof.
    split.
    - intros [y H] [].
      now exists (existT _ y tt).
    - intros H.
      destruct (H tt) as [[x []] G].
      now exists x.
  Qed.

End AntimonotoneTruthValueEmbedding.

Section MonotoneTruthValueEmbedding.

  (* We show that the principal ideal below E True is Prop. *)

  (* Below E True we have precisely the universally true predicates. *)
  Lemma when_below_ETrue (P : Predicate) :
    P ≤ᴵ E True ↔ ∀ x, P x.
  Proof.
    split.
    - intros H x.
      destruct (H x) as [? G].
      now apply G.
    - intros H x.
      exists tt.
      auto using H.
  Qed.

  Definition is_inhabited (A : Type) := exists x : A, True.

  (* Calculate the order below E True to be implication of inhabitedness *)
  Lemma when_below_ETrue_inhabited (P : Predicate) :
    P ≤ᴵ E True ↔
    ∀ Q, (P ≤ᴵ Q ↔ (is_inhabited (carrier P) → is_inhabited (carrier Q))).
  Proof.
    split.
    - intros H Q.
      split.
      + intros K [x []].
        destruct (K x) as [y _].
        now exists y.
      + intros K x.
        destruct (K (ex_intro _ x I)) as [y []].
        exists y.
        intros _.
        now apply (when_below_ETrue P).
    - intros H x.
      exists tt.
      intros [].
      destruct (H (E True)) as [_ G].
      apply (when_below_ETrue P), G.
      intros _.
      now exists tt.
  Qed.

  (* The assumption Q ≤ᴵ E True is not needed. *)
  Corollary ileq_below_ETrue (P Q : Predicate) :
    P ≤ᴵ E True → Q ≤ᴵ E True →
    (P ≤ᴵ Q ↔ (is_inhabited (carrier P) → is_inhabited (carrier Q))).
  Proof.
    intros H G.
    now apply when_below_ETrue_inhabited.
  Qed.

  (* The embedding of truth values below E True. *)
  Definition F (p : Prop) :=
    {| carrier := p ;
       predicate := (fun _ => True)
    |}.

  (* A predicate below E True may be replaced by one of the form F p *)
  Definition below_E1_equiv_F (P : Predicate) :
    P ≤ᴵ E True → P ≡ᴵ F (exists x : carrier P, True).
  Proof.
    intro H.
    split.
    - intro x.
      exists (ex_intro _ x I).
      intro.
      now apply when_below_ETrue.
    - intros [].
      now exists x.
  Qed.

  (* Note that E True is equivalent to F True. *)
  Lemma F_true : F True ≡ᴵ E True.
  Proof.
    split.
    - intros [].
      now exists tt.
    - intros [].
      now exists I.
  Qed.

  Lemma F_embedding (p q : Prop) :
    (p → q) ↔ (F p ≤ᴵ F q).
  Proof.
    split.
    - intros H u.
      now exists (H u).
    - intros H u.
      now destruct (H u) as [v _].
  Qed.

  (* We now define a sort of inverse to F. *)
  Definition G (P : Predicate) := exists x, P x.

  (* When restricted below E True, G is an embedding. *)
  Lemma G_embedding (P Q : Predicate) :
    P ≤ᴵ E True → Q ≤ᴵ E True →
    (P ≤ᴵ Q) ↔ (G P → G Q).
  Proof.
    intros HP HQ.
    split.
    - intros L [x K].
      destruct (L x) as [y ?].
      exists y.
      now apply (when_below_ETrue Q).
    - intros L x.
      assert (K : G P).
      + exists x.
        now apply (when_below_ETrue P).
      + destruct (L K) as [y ?].
        exists y.
        intro; now apply (when_below_ETrue P).
  Qed.

  (* F and G are inverses of each other below E True *)
  Proposition F_G_inverse (P : Predicate) :
    P ≤ᴵ E True → F (G P) ≡ᴵ P.
  Proof.
    intro HP.
    split.
    - intros [x H].
      now exists x.
    - intros x.
      assert (L : exists x, P x).
      + exists x.
        now apply (when_below_ETrue P).
      + exists L.
        intro; now apply (when_below_ETrue P).
  Qed.

  Proposition G_F_inverse (p : Prop) :
    G (F p) ↔ p.
  Proof.
    split.
    - now intros [u ?].
    - intro u.
      now exists u.
  Qed.

  (* It follows that F onto. *)

  Lemma F_onto (P : Predicate) :
    P ≤ᴵ E True → { p : Prop & P ≡ᴵ F p }.
  Proof.
    intro H.
    exists (G P).
    split; apply F_G_inverse; assumption.
  Qed.

  (* It follows that F is complete Heyting algebra homomorphism.
     However, not that the lattice structure below E True may
     differ from the lattice structure of all degrees. For starters,
     the top element is E True. And infima are computed using iInfBase
     instead of iInf, see below. *)

  Lemma F_false : F False ≡ᴵ ibot.
  Proof.
    split ; intros [].
  Qed.

  Lemma F_conj (p q : Prop) :
    F (p ∧ q) ≡ᴵ F p ⊓ F q.
  Proof.
    split.
    - intros [u v].
      exists (u, v).
      intros [[]|[]] ; exact I.
    - intros [u v].
      unfold F in * |- *; simpl in * |- *.
      exists (conj u v); tauto.
   Qed.

  Lemma F_disj (p q : Prop) :
    F (p ∨ q) ≡ᴵ F p ⊔ F q.
  Proof.
    split.
    - intros [u|v].
      + now exists (inl u).
      + now exists (inr v).
    - intros [u|v].
      + unfold F in u; simpl in u.
        now exists (or_introl u).
      + unfold F in v; simpl in v.
        now exists (or_intror v).
   Qed.

  Lemma F_exists (A : Type) (p : A → Prop) :
    F (exists x, p x) ≡ᴵ iSup (fun x => F (p x)).
  Proof.
    split.
    - intros [x H].
      now exists (existT _ x H).
    - intros [x H].
      now exists (ex_intro _ x H).
   Qed.

  (* NB: we use here iInfBase and not iInf.
     An explanation would be welcome here. *)
  Lemma F_forall (A : Type) (a : A) (p : A → Prop) :
    F (∀ x, p x) ≡ᴵ iInfBase (fun x => F (p x)).
  Proof.
    split.
    - intros u.
      now exists u.
    - intros v.
      exists v.
      intros [].
      now exists a.
  Qed.

End MonotoneTruthValueEmbedding.


Section NonTriviality.

(* The lattice is not trivial, as we have at least three different
   degrees: bottom, E True, and top. *)

Proposition ibot_below_ETrue : ibot ≤ᴵ E True ∧ ¬ (E True ≤ᴵ ibot).
Proof.
  split.
  - apply ibot_smallest.
  - intro H.
    now destruct (H tt).
Qed.

Proposition ETrue_below_itop : E True ≤ᴵ itop ∧ ¬ (itop ≤ᴵ E True).
Proof.
  split.
  - apply itop_greatest.
  - intro H.
    destruct (H tt) as [? G].
    now apply G.
Qed.

Section LEM_Trivializes.
  (* If excluded middle holds then the lattice structure collapses
     to three elements, and conversly. *)

  Definition LEM := ∀ p : Prop, p ∨ ¬p.

  Lemma LEM_not_exists_not (A : Type) (p : A → Prop) :
    LEM → (¬ exists x, ¬ p x) → ∀ x, p x.
  Proof.
    intros lem H x.
    destruct (lem (p x)) as [G|G]; firstorder.
  Qed.

  Lemma LEM_Three (P : Predicate) :
    LEM → (P ≡ᴵ ibot) ∨ (P ≡ᴵ E True) ∨ (P ≡ᴵ itop).
  Proof.
    intro lem.
    destruct (lem (exists x : carrier P, True)) as [[x []]|H].
    - destruct (lem (exists x, ¬ P x)) as [[y G]|G].
      + right; right.
        split.
        * intros ?; now exists tt.
        * intros []; now exists y.
      + right; left.
        split.
        * intros y; exists tt.
          intros [].
          now apply LEM_not_exists_not.
        * intros []; now exists x.
    - left.
      split.
      + intros x.
        absurd (exists x : carrier P, True); auto.
        now exists x.
      + intros [].
  Qed.

  Proposition Three_LEM :
    (∀ P, (P ≡ᴵ ibot) ∨ (P ≡ᴵ E True) ∨ (P ≡ᴵ itop)) → LEM.
  Proof.
    intros H p.
    destruct (H (E p)) as [[G _]|[[G _]|[_ G]]].
    - right.
      now destruct (G tt).
    - left.
      destruct (G tt) as [? K].
      apply K.
      exact I.
    - right.
      now destruct (G tt).
  Qed.

End LEM_Trivializes.

End NonTriviality.

Section NotNotDense.

  Definition dense (P : Predicate) :=
    ∀ x, ¬ ¬ P x.

  Lemma dense_iff_not_exists_not (P : Predicate) :
    dense P ↔ ¬ exists x, ¬ P x.
  Proof.
    firstorder.
  Qed.

  Proposition dense_if_not_top (P : Predicate) :
    dense P ↔ ¬ (itop ≤ᴵ P).
  Proof.
    split.
    - intros D H.
      destruct (H tt) as [? G].
      absurd (¬ P x).
      + apply D.
      + exact G.
    - intros H x G.
      absurd (itop ≤ᴵ P).
      + exact H.
      + intros [].
        now exists x.
   Qed.

  Proposition dense_lower (P Q : Predicate) :
    P ≤ᴵ Q → dense Q → dense P.
  Proof.
    intros H G x K.
    absurd (exists y, ¬ Q y).
    - intros [y L].
      now destruct (G y).
    - destruct (H x) as [y L].
      exists y; tauto.
  Qed.

  Proposition dense_iSup (I : Type) (P : I → Predicate) :
    (∀ i, dense (P i)) → dense (iSup P).
  Proof.
    intros H [i x].
    apply H.
  Qed.

  (* What can be said about the upper bounds of dense predicates? *)

  Definition RED := ∀ r : Prop, ¬ ¬ r → r.

  Lemma LEM_iff_RED : LEM ↔ RED.
  Proof.
    split.
    - intros L r H.
      destruct (L r); tauto.
    - intros R p.
      apply R.
      intro H.
      absurd (¬ p) ; tauto.
  Qed.

  Definition LEMP :=
    {| carrier := Prop ;
       predicate := (fun p => p ∨ ¬ p)
    |}.

  Definition REDP :=
    {| carrier := Prop ;
       predicate := (fun p => ¬ ¬ p → p)
    |}.

  Proposition LEMP_equiv_REDP: LEMP ≡ᴵ REDP.
  Proof.
    split.
    - intro p.
      exists (p ∨ ¬ p).
      intro H.
      apply H.
      intro G.
      absurd (¬ p) ; tauto.
    - intro p.
      exists p.
      intros [H|H].
      + intro ; assumption.
      + intro.
        now absurd (¬ p).
  Qed.

  Lemma not_imply (p q : Prop) :
    ¬ (p → q) → ¬ ¬ p ∧ ¬ q.
  Proof.
    tauto.
  Qed.

  Lemma nnRED (q : Prop) : ¬ ¬ (¬ ¬ q → q).
  Proof.
    tauto.
  Qed.

  Proposition dense_iff_below_REDP (P : Predicate):
    dense P ↔ P ≤ᴵ REDP.
  Proof.
    split.
    - intros D x.
      exists (P x).
      intro R.
      now apply R.
    - intros H x G.
      destruct (H x) as [q L].
      assert (K : ¬ (¬ ¬ q → q)).
      { intro Rq.
        absurd (P x) ; tauto. }
      destruct (not_imply (¬ ¬ q) q K).
      tauto.
  Qed.

  Proposition LEMP_above_ETrue : E True ≤ᴵ LEMP.
  Proof.
    intros [].
    exists True.
    intro.
    exact I.
  Qed.

End NotNotDense.

(* The reminder of the file experimental. It explores operators on instance degrees
   that might have similar properties as double negation. It is unrelated to the
   paper. *)

Section JDense.

  (* Suppose we have a monotone operator. *)
  Variable j : Prop → Prop.
  Variable j_monotone : ∀ (p q : Prop), (p → q) → (j p → j q).

  (* When do jdense predicates behave like the ¬¬-dense ones? *)

  Definition jdense (P : Predicate) :=
    ∀ x, j (P x).

  (* The satement that j is deflationary. *)
  Definition jDEFL := ∀ r : Prop, j r → r.

  Definition jDEFLP :=
    {| carrier := Prop ;
       predicate := (fun p => j p → p)
    |}.

  (* We always have that a jdense predicate is below jDEFLP. *)
  Proposition jdense_then_below_jDEFLP (P : Predicate) :
    jdense P → P ≤ᴵ jDEFLP.
  Proof.
    intros H x.
    exists (P x).
    intro G.
    apply G, H.
  Qed.

  (* The jdense predicates form a principal ideal below jDEFLP iff
     j (j q → q) for all q. *)
  Proposition when_below_jDEFLP_iff_jdense :
    (∀ q : Prop, j (j q → q)) ↔ (∀ P, P ≤ᴵ jDEFLP → jdense P).
  Proof.
    split.
    - intros H P G x.
      destruct (G x) as [q L].
      simpl in L.
      cut (j (j q → q) → j (P x)).
      + intro K.
        apply K, (H q).
      + intro K.
        now apply (j_monotone (j q → q)).
    - intros H q.
      exact (H jDEFLP (ileq_refl _) q).
  Qed.

  (* An equivalent formulation of the condition (cf. Todd Wilson's categories list post) *)
  Proposition equivalent_condition:
    (∀ q : Prop, j (j q → q)) ↔ (∀ p q : Prop, (p → j q) → j (p → q)).
  Proof.
    split.
    - intros H p q G.
      cut (j (j q → q)).
      * apply j_monotone ; tauto.
      * apply H.
    - intros H q.
      now apply (H (j q) q).
  Qed.

  (* Note that for monotone j we always have the converse direction: *)
  Lemma j_impl (p q : Prop) : p → j q → j (p → q).
  Proof.
    intro.
    apply j_monotone.
    tauto.
  Qed.
End JDense.

Section DenseAsJ.
  (* We can now instantiate j with double negation. *)

  Definition dn (p : Prop) := ¬ (¬ p).

  Lemma dn_monotone (p q : Prop) : (p → q) → dn p → dn q.
  Proof.
    unfold dn ; tauto.
  Qed.

  Proposition below_REDP_then_dense' (P : Predicate):
    P ≤ᴵ REDP → dense P.
  Proof.
    intro H.
    cut (jdense dn P).
    - tauto.
    - apply when_below_jDEFLP_iff_jdense.
      + unfold dn ; intros ; tauto.
      + unfold dn ; intros ; tauto.
      + apply (ileq_tran _ REDP _) ; auto.
        apply ileq_refl.
  Qed.

End DenseAsJ.

Section ExamplesOfJ.
  (* Examples of j operators that satisfy the condition. *)

  Definition isGoodJ (j : Prop → Prop) :=
    (∀ p q : Prop, (p → q) → (j p → j q)) ∧
    (∀ p, j (j p → p)).

  Lemma id_is_good : isGoodJ (fun p => p).
  Proof.
    firstorder.
  Qed.

  Lemma notnot_is_good : isGoodJ (fun p => ¬ ¬ p).
  Proof.
    firstorder.
  Qed.

  Lemma impl_is_good (q : Prop) : isGoodJ (fun p => q → p).
  Proof.
    firstorder.
  Qed.

  Lemma or_is_good_iff_decidable (q : Prop) : isGoodJ (fun p => q ∨ p) ↔ q ∨ ¬ q.
  Proof.
    split.
    - intros [H G].
      pose (G False).
      tauto.
    - firstorder.
  Qed.
End ExamplesOfJ.


==> anc/weihrauch.v <==
(* In this file we formalization of two facts:

 1. Realizability predicates on assemblies are equivalent to extended Weihrauch degrees.
 2. Ordinary Weihrauch predicates embed into etended Weihrauch predicates.

*)

Require Import Coq.Unicode.Utf8_core.

(* We shall use propositional and function extensionality. These need to be
   postulated separately in Coq. *)
Axiom propext : ∀ (p q : Prop), (p ↔ q) → p = q.
Axiom funext : ∀ (A : Type) (B : A → Type) (f g : ∀ x, B x), (∀ x, f x = g x) → f = g.

(* Pointwise equivalent propositional functions are equal. *)
Proposition propfunext (A : Type) (p q : A → Prop) : (∀ x, p x ↔ q x) → p = q.
Proof.
  intro p_iff_q.
  apply funext. intro x.
  now apply propext.
Qed.

(* We do not actually require the full formalization of pcas, only enough to have the
   combinators I and K, as these are the only ones we ever need. *)
Structure PrePCA : Type :=
  { pca_carrier :> Type
  ; app : pca_carrier → pca_carrier → pca_carrier
  ; I : pca_carrier
  ; K : pca_carrier
  ; app_I : ∀ t, app I t = t
  ; app_K : ∀ s t, app (app K s) t = s
  }.

Arguments app {_} _ _.
Arguments I {_}.
Arguments K {_}.

(* We use · for application in the underlying PCA. *)
Notation "s '·' t" := (app s t) (at level 30).

Section Assemblies.

(* We work over an arbitrary PCA 𝔸. *)
Variable 𝔸 : PrePCA.

(* An assembly has a carrier set, and a total realizability relation. *)
Structure Asm :=
  { carrier :> Type
  ; rz : 𝔸 → carrier → Prop
  ; rz_total : ∀ x, exists r, rz r x
  }.

(** We use ⊩ for the realizability relation. *)
Notation "r '⊩' x" := (rz _ r x) (at level 50).

(** Realiability predicates on an assembly *)
Definition Pred (X : Asm) := X → 𝔸 → Prop.

(** Instance reducibility of realizability predicates *)
Structure ileq {X Y : Asm} (P : Pred X) (Q : Pred Y) :=
  { l₁ : 𝔸
  ; l₂ : 𝔸
  ; ileq_correct :
      ∀ x r, r ⊩ x →
        exists y, (l₁ · r ⊩ y) /\ ∀ q, (Q y q) → P x (l₂ · r · q)
  }.

(* Notation for instance reducibility of realizability predicates. *)
Infix "≤ᴵ" := (ileq) (at level 20).

(* Extended Weihrauch predicate. *)
Definition ExtWeiPred : Type := 𝔸 → (𝔸 → Prop) → Prop.

(* The support of an extended Weihrauch predicate. *)
Definition Wsupport (f : ExtWeiPred) (r : 𝔸) := exists th, f r th.

(* Reduction of extended Weihrauch predicates. *)
Structure Wleq (f g : ExtWeiPred) :=
  { k₁ : 𝔸
  ; k₂ : 𝔸
  ; Wleq_correct₁ :
      ∀ r, Wsupport f r → Wsupport g (k₁ · r)
  ; Wleq_correct₂ :
      ∀ r, Wsupport f r →
        ∀ th, f r th → exists xi, g (k₁ · r) xi /\ ∀ p, xi p → th (k₂ · r · p)
  }.

(* Notation for reduction of extended Weihrauch predicates. *)
Infix "≤ᵂ" := (Wleq) (at level 20).

(* Weihrauch reducibility is reflexive. *)
Proposition wleq_refl (f : ExtWeiPred) : f ≤ᵂ f.
Proof.
  refine {| k₁ := I ; k₂ := K · I |}.
  - intros r [th frth].
    exists th.
    now rewrite app_I.
  - intros r [th frth] th' frth'.
    exists th'.
    split.
    + now rewrite app_I.
    + intro.
      now rewrite app_K, app_I.
Qed.

(* We now proceed to show that ≤ᴵ and ≤ᵂ are equivalent by provding maps
   𝕗 and (S, ϕ) which form such an equivalence. *)

(* We define a map 𝕗 from realizability predicates to extended Weihrauch predicates. *)
Definition 𝕗 {X} (P : Pred X) : ExtWeiPred :=
  fun r th => exists (x : X), r ⊩ x /\ ∀ p, th p ↔ P x p.

(* The map 𝕗 is monotone. *)
Proposition 𝕗_monotone {X Y} (P : Pred X) (Q : Pred Y) :
  P ≤ᴵ Q → 𝕗 P ≤ᵂ 𝕗 Q.
Proof.
  intros [l₁ l₂ lc].
  refine {| k₁ := l₁ ; k₂ := l₂ |}.
  - intros r [th [x [rx thP]]].
    destruct (lc x r rx) as [y [l₁ry HQ]].
    now exists (Q y), y.
  - intros r [th [x [rx thP]]] psi [x' [rx' psiP]].
    destruct (lc x' r rx') as [y [l₁rt HQ]].
    exists (Q y).
    split.
    + now exists y.
    + intros p Qyp.
      now apply psiP, HQ.
Qed.

(* Next we define a pair of maps (S, ϕ) from extended Weihrauch predicates to assemblies. *)
Definition S (f : ExtWeiPred) : Asm.
Proof.
  refine {| carrier := { ' (r, θ) : 𝔸 * (𝔸 → Prop) | f r θ }
          ; rz := (fun r rθ => (r = fst (proj1_sig rθ)))
          |}.
  intros [[r θ] frθ].
  now exists r.
Defined.

Definition ϕ (f : ExtWeiPred) : Pred (S f) :=
  fun rθ => snd (proj1_sig rθ).

(* The map ϕ is monotone. *)
Proposition ϕ_monotone (f g : ExtWeiPred) : f ≤ᵂ g → ϕ f ≤ᴵ ϕ g.
Proof.
  intros [k₁ k₂ wc1 wc2].
  refine {| l₁ := k₁ ; l₂ := k₂ |}.
  intros [[r θ] frθ] s r_eq_s.
  assert (supp_f_r : Wsupport f r). { now exists θ. }
  destruct (wc2 r supp_f_r θ frθ) as [psi [gpsi psip]].
  exists ((exist _ (k₁ · r, psi) gpsi : carrier (S g))).
  split.
  - simpl; now f_equal.
  - simpl in r_eq_s.
    destruct r_eq_s.
    now apply psip.
Qed.

(* ϕ is a section of 𝕗. *)
Lemma 𝕗_ϕ_id (f : ExtWeiPred) : 𝕗 (ϕ f) = f.
Proof.
  apply funext. intro r.
  apply funext. intro θ.
  apply propext.
  split.
  - unfold ϕ.
    intros [[[r' θ'] fr'θ'] [rx θ_iff_ϕ]].
    simpl in rx. destruct rx.
    pose (E := propfunext _ _ _ θ_iff_ϕ).
    simpl in E.
    now destruct E.
  - intro frθ.
    unfold 𝕗. simpl.
    exists (exist _ (r, θ) frθ : S f).
    split.
    + reflexivity.
    + easy.
Qed.

(* The following two propositions show that 𝕗 and ϕ are inverses of each other. *)

Proposition 𝕗_ϕ (f : ExtWeiPred) : f ≤ᵂ 𝕗 (ϕ f) * 𝕗 (ϕ f) ≤ᵂ f.
Proof.
  rewrite 𝕗_ϕ_id.
  split ; apply wleq_refl.
Defined.

Proposition ϕ_𝕗 {X : Asm} (P : Pred X) : P ≤ᴵ ϕ (𝕗 P) * ϕ (𝕗 P) ≤ᴵ P.
Proof.
  split.
  - refine {| l₁ := I ; l₂ := K · I |}.
    intros x r rx.
    pose (θ := P x).
    assert (H : exists x, r ⊩ x /\ ∀ p, θ p ↔ P x p). { now exists x. }
    exists (exist _ (r, θ) H).
    split.
    + now rewrite app_I.
    + intros q θq.
      now rewrite app_K, app_I.
  - refine {| l₁ := I ; l₂ := K · I |}.
    intros [[r θ] [x [rx θP]]] q q_eq_r.
    simpl in q_eq_r. destruct q_eq_r.
    exists x.
    split.
    + now rewrite app_I.
    + intros s Pxs.
      rewrite app_K, app_I.
      now apply (θP s).
Qed.

Section OrdinaryWeihrauch.
(* We define ordinary Weihrauch degrees and show that they embed into
   extended Weihrauch degrees. *)

(* Ordinary Weihrauch degree. *)
Definition WeiPred := 𝔸 → 𝔸 → Prop.

(* The support of a Weihrauch degree. *)
Definition wsupport (U : WeiPred) (r : 𝔸) := exists s, U r s.

(* Mapping of Weirauch degrees to extended Weihrauch degrees. *)
Definition Ext (U : WeiPred) : ExtWeiPred :=
  fun r θ => (wsupport U r /\ θ = U r).

(* Weihrauch reducibility. *)
Structure wleq (U V : WeiPred) :=
  { m₁ : 𝔸
  ; m₂ : 𝔸
  ; wleq_correct₁ : ∀ r, wsupport U r → wsupport V (m₁ · r)
  ; wleq_correct₂ : ∀ r, wsupport U r → ∀ s, V (m₁ · r) s → U r (m₂ · r · s)
  }.

(* The following two propositions show that Ext is an embedding of Weihrauch degrees into
   exended Weihrauch degrees. *)

Theorem Ext_monotone (U V : WeiPred) :
  wleq U V → Ext U ≤ᵂ Ext V.
Proof.
 intros [m₁ m₂ wc1 wc2].
 refine {| k₁ := m₁ ; k₂ := m₂ |}.
 - intros r [θ [wUr Θ_eq_Ur]].
   exists (V (m₁ · r)).
   split ; auto using wc1.
 - intros r [_ [[s Urs] _]] θ [[s' Urs'] θ_eq_Ur].
   exists (V (m₁ · r)).
   split.
   + split.
       * apply wc1. now exists s.
       * reflexivity.
   + intros p Vm1rp.
     unfold Ext in θ_eq_Ur.
     rewrite θ_eq_Ur.
     apply wc2.
     * now exists s.
     * assumption.
Qed.

Theorem Ext_reflects (U V : WeiPred) :
  Ext U ≤ᵂ Ext V → wleq U V.
Proof.
  intros [k₁ k₂ wc1 wc2].
  refine {| m₁ := k₁ ; m₂ := k₂ |}.
  - intros r [s Urs].
    assert (WsExtUr : Wsupport (Ext U) r).
    { exists (U r).
      split.
      - now exists s.
      - reflexivity.
    }
    now destruct (wc1 r WsExtUr) as [θ [H θ_eq_Vk1r]].
  - intros r [s' Urs'] s Vk1rs.
    assert (WsExtUr : Wsupport (Ext U) r).
    { exists (U r).
      split.
      - now exists s'.
      - reflexivity.
    }
    assert (ExUrUr : Ext U r (U r)).
    { split.
      - now exists s'.
      - reflexivity. }
    destruct (wc2 r WsExtUr (U r) ExUrUr) as [ξ [[[t Vkrt] ξV] ξU]].
    apply ξU.
    now rewrite ξV.
Qed.

End OrdinaryWeihrauch.

End Assemblies.

